A Kermack-McKendrick model with age of infection starting from a single or multiple cohorts of infected patients

During an epidemic, the infectiousness of infected individuals is known to depend on the time since the individual was infected, that is called the age of infection. Here we study the parameter identifiability of the Kermack-McKendrick model with age of infection which takes into account this dependency. By considering a single cohort of individuals, we show that the daily reproduction number can be obtained by solving a Volterra integral equation that depends on the flow of new infected individuals. We test the consistency our the method by generating data from deterministic and stochastic numerical simulations. Finally we apply our method to a dataset from SARS-CoV-1 with detailed information on a single cluster of patients. We stress the necessity of taking into account the initial data in the analysis to ensure the identifiability of the problem.

==> Figure/Figure4.m <==
%function [t, I]=simulation_stochastique_61 % par 6.1 of the main text
	% We consider beta(a)=beta0*exp(-beta1*(a-a0)) if a>= a0, 0 otherwise
	% and nu(a) = nu=constant 

	tic
	clf; clear all; close all; 

	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	% PARAMETERS OF THE IBM MODEL
	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

	%%%%%
	%
	% Parameters concerning the time
	%

	nbdays=30;               % number of days for the simulation
	NbRun=500;                % Number of run for the stochastic model 
	dt=10^-2;

	trec=nbdays/100:nbdays/100:nbdays;


	%%%%%
	%
	% Number of individuals 
	% 

	NS=10^7;                   % number of susceptible

	NI=1e+1;                   % number of infected 

	N=NS+NI; 





	ALE=3;                   % Length of Exposed period
	a0=ALE;

	AI=9;                   % Average Length of infection

	nu=1/AI;

	%%%%%
	%Transmission
	a=0:0.1:100; 
	beta0=0.5;
	beta01=beta0*exp(1)

	PI= beta(a, a0, beta0,beta01).*exp(-nu*a); 

	aux=Simp(PI,a)

	R0=1.1;

	tau=R0/(NS*aux);



	%	R0=2.1;
	%	beta0=0.5;
	%    beta01=beta0*exp(1);

	%	tau=R0/NS * (beta0+nu)*exp(-beta0*a0)*beta0*exp(1);

	fprintf("NI=%d, NS=%d \n a0=%.2g, nu=%.2g, beta0=%.2g,  \n R0=%.2g, tau=%.2g\n", NI, NS, a0, nu, beta0, R0, tau)

	%%%%%
	% Initial distribution
	I = zeros(2,NI); 	% I(i) contains the age of individual i.

	I(2,:)= exprnd(AI*ones(1,NI)); % contain the time of recovery 

	% Add NI new cases to  the flux of infected  
	figure(1)
	x=0:0.1:nbdays; 
	y=beta(x, a0, beta0,beta01);
	plot(x,y,'LineWidth',5);
	xlabel('a');
	ylabel('\beta(a)');

	set(gca,'fontweight','bold','FontSize',30);

    	figure(3)
	x=0:0.1:nbdays; 
	y=beta(x, a0, beta0,beta01);
    z=NS*tau*y.*exp(-nu*x);
	plot(x,z,'LineWidth',5);
	xlabel('a');
	ylabel('$\mathbf{R_0(a)}$','interpreter','latex');
	set(gca,'fontweight','bold','FontSize',30);
	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	%
	%                     MAIN PART OF THE PROGRAM
	%
	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

	parfor k=1:NbRun
		[Time(k,:), IFlux(k,:)] = stochastic_model(nbdays, I, NS, tau, a0, beta0,beta01,AI,dt);
		n=size(Time(k,:))
		Index(1,k)=n(1,2)
	end


	[IFlux1] = determinstic_model(nbdays+1, dt, NI,NS,tau,a0, beta0,beta01, nu);

	figure(2)
	plot(IFlux1(1,:),IFlux1(2,:),  'color','[  0.8500 ,   0.3250  , 0.0980]', 'LineWidth',5); 
	set(gca,'XLim',[0 nbdays-1])
	xlabel('t');
	ylabel('N(t)');

	set(gca,'fontweight','bold','FontSize',30);


	%        m=floor(IFlux1(1,end))

	n=size(IFlux1)



	Daily(1)=0;
	Daily(2)=0;
	j=2; 
	increment3=0;
	for i=1:n(2)-1
		if (increment3<=1)
			increment3=increment3+dt; 
			Daily(j)=Daily(j)+IFlux1(2,i)*dt;

		else
			j=j+1; 
			Daily(j)=0; 
			increment3=0; 
		end
	end
	m=size(Daily)
	days=0:1:m(2)-1;

	figure(4)
	plot(days,Daily,  'color','[  0.8500 ,   0.3250  , 0.0980]', 'LineWidth',5); 

	 writematrix(days,'Fig4days.csv'); 
    writematrix(Daily,'Fig4Daily.csv'); 
	hold on; 

    writematrix(Time,'Fig4Time.csv'); 
    writematrix(IFlux,'Fig4IFlux.csv'); 
    writematrix(Index,'Fig4Index.csv'); 

	for k=1:NbRun 
		plot(Time(k,1:Index(1,k))',IFlux(k,1:Index(1,k))','color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',1);         
	end 
	hold on; 
	plot(days,Daily,  'color','[  0.8500 ,   0.3250  , 0.0980]', 'LineWidth',5); 

	legend('Deterministic', 'Stochastic', 'Location','northwest')


	xlabel('t');
	ylabel('Daily number of cases');
	set(gca,'XLim',[0 nbdays-1])
	set(gca,'fontweight','bold','FontSize',30);


	figure(5)

	plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5);

	hold on; 
	for k=1:NbRun
		TimeCum = Time(k,1:Index(1,k)) ; 
		Icum =cumsum(IFlux(k,1:Index(1,k)));

		plot(TimeCum,Icum, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',1);
	end




	plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5);
	legend('Deterministic','Stochastic', 'Location','northwest')
	xlabel('t');
	ylabel('Cumulative number of cases');
	set(gca,'XLim',[0 nbdays-1])
	set(gca,'fontweight','bold','FontSize',30);







% 	figure(5)
% 
% 	%plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5, 'DisplayName', 'Deterministic');
% 
% 	hold on; 
% 	for k=1:NbRun
% 		TimeCum = Time(k,1:Index(1,k)) ; 
% 		Icum =cumsum(IFlux(k,1:Index(1,k)));
% 
% 		%plot(TimeCum,Icum, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',5);
% 	end
% 
% 
% 	ICumDistrib = cumsum(IFlux, 2);
% 	Q10 = quantile(ICumDistrib, 0.1);
% 	Q25 = quantile(ICumDistrib, 0.25);
% 	Q75 = quantile(ICumDistrib, 0.75);
% 	Q90 = quantile(ICumDistrib, 0.95);
% 	M = mean(ICumDistrib);
% 	V = var(ICumDistrib);
% 
% 
% 	t2 = [Time(1, 1:end), fliplr(Time(1, 1:end))];
% 	inBetween = [Q75, fliplr(Q25)]; % Uncomment for quantiles
% 	%inBetween = [M+sqrt(V), max(fliplr(M-sqrt(V)), 0)]; % Uncomment for standard deviation
% 	fill(t2, inBetween, [192/256, 196/256, 249/256], 'DisplayName', 'Stochastic: 25% - 75% Quantiles');
% 	%Average
% 	%plot(Time, M, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',5, 'Annotation', 'off');
% 	plot(Time(1, 1:end), M, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',5, 'DisplayName', 'Stochastic: Average');
% 	plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5, 'DisplayName', 'Deterministic');
% 
% 
% 	%plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5);
% 	%legend('Deterministic','Stochastic: Average', 'Stochastic: 25% - 75% Quantiles', 'Location','southeast')
% 	legend('Location','southeast')
% 	xlabel('t');
% 	ylabel('Cumulative number of cases');
% 	set(gca,'XLim',[0 nbdays-1])
% 	set(gca,'fontweight','bold','FontSize',30);

	figure(6)

	%plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5);

	hold on; 
	for k=1:NbRun
		TimeCum = Time(k,1:Index(1,k)) ; 
		Icum =cumsum(IFlux(k,1:Index(1,k)));

		%plot(TimeCum,Icum, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',5);
	end


	ICumDistrib = cumsum(IFlux, 2);
	Q10 = quantile(ICumDistrib, 0.1);
	Q25 = quantile(ICumDistrib, 0.25);
	Q75 = quantile(ICumDistrib, 0.75);
	Q90 = quantile(ICumDistrib, 0.95);
	M = mean(ICumDistrib);
	V = var(ICumDistrib);

	t2 = [Time(1, 1:end), fliplr(Time(1,1:end))];

	inBetween = [Q10, fliplr(Q90)]; 
	fill(t2, inBetween,  [179/256 242/256 255/256], 'DisplayName', 'Stochastic: 10% - 90% Quantiles');

	inBetween = [Q75, fliplr(Q25)]; 
	fill(t2, inBetween, [70/256 224/256 244/256], 'FaceAlpha', 1, 'DisplayName', 'Stochastic: 25% - 75% Quantiles');

	plot(Time(1, 1:end), M, 'color','[ 0  ,  0.4470  ,  0.7410]', 'LineWidth',5, 'DisplayName', 'Stochastic: Average');
	plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5, 'DisplayName', 'Deterministic');

	%plot(IFlux1(1,:),cumsum(IFlux1(2,:))*dt,  'color','[  0.8500 ,   0.3250  , 0.0980]','LineWidth',5);
	%legend('Deterministic','Stochastic', 'Location','southeast')
	legend('Location','northwest')
	xlabel('t');
	ylabel('Cumulative number of cases');
	set(gca,'XLim',[0 nbdays-1])
	set(gca,'fontweight','bold','FontSize',30);
	toc
%end

function [Time, IFlux] = stochastic_model(T, I, NS, tau, a0, beta0,beta01,AI,dt)
	t=0;

	% time step in days 
	l=size(I);
	m=1;
	m1=1;
	a1=0:dt:50; 
	a2=0:dt:50+dt; 
	beta1=beta(a1, a0, beta0,beta01);
	increment= dt;
	increment2 =0; 
	IFlux1=0; 
	while t<=T+1  

		% Next recovery event  

		k=find(I(2,:)>=0);
		I1=[I(1,k); I(2,k)];
		l=size(I1);          % we count the number of infected 

		Infected(2,m)=l(2); % we report the number of infected to plot it 
		Infected(1,m)=t;    % we report the instant at which this was observed 

		m=m+1;
		NS1=NS;
		increment=  increment-dt;
		p=1;

		if (l(2)>0)
			next_contact_rate = l(2)*NS*tau; % Old
			while l(2)>=1 && increment <=dt 

				% We count the average number of infectious




				next_contact = exprnd(1/next_contact_rate);

				i = randi([1 l(2)]);



				if rand()<= beta(I1(1,i), a0, beta0,beta01)  % Old
					% create a new infected invididual with age of infection 0
					I1(1,end+1) =0;
					I1(2,end+1)= exprnd(AI);

					% Update the Susceptible 
					NS1 = NS1-1;
					p=p+1; 
				end % else do nothing

				l=size(I1);


				%  next_contact_rate = Number_of_Infectious*NS*tau;
				next_contact_rate = l(2)*NS*tau;
				next_contact = exprnd(1/next_contact_rate);
				increment=increment+next_contact;
			end
		end
		if (increment2 <1)

			%IFlux(1,m1)=t; 

			IFlux1=(NS-NS1)+IFlux1; %the number of new infected in the interval of time [t,t+dt]
			increment2=increment2+dt; 
		else 
			Time(1,m1)=t; 
			IFlux(1,m1)=IFlux1;
			increment2=0;
			IFlux1=0; 
			m1=m1+1;
		end


		t=t+dt;
		I1(1,:)=I1(1,:)+dt;
		I1(2,:)=I1(2,:)-dt;
		I=I1; 
		NS=NS1;

	end
end

function [IFlux] = determinstic_model(T, dt, NI,NS,tau,a0, beta0,beta01, nu)

	time=0:dt:T;

	n1=size(time(1:end));

	N=zeros(n1);
	s=NS; 
	i=1; 
	t=0; 


	PI=tau* beta(time, a0, beta0, beta01).*exp(-nu*time);



	while(t <=T) && (s>0)
		f=zeros(n1);


		for j=1:i-1
			f(j)= PI(i-j)*N(j);  
		end

		%   aux=dt*sum(f);


		aux=Simp(f,time);

		N(i)=s*NI*PI(i)+s*aux;
		t1(i)=t; 


		IFlux(1,i)=t+dt;
		IFlux(2,i)=N(i);

		s=s-dt*N(i);%*exp(-dt*N(i)/s);
		S(i)=s; 
		i=i+1; 
		t=t+dt; 
	end
end
%Example 1
%
% function val = beta(a, a0, beta0,beta01)
% 	val = beta01*(a-a0)./(1+beta01*(a-a0)).*(a>=a0);
% end

%Example 2
%
function val = beta(a, a0, beta0,beta01)
	val = beta01*exp(-beta0.*(a-a0)).*(a-a0).*(a>=a0);
end



% Example 3
%
% function val = beta(a, a0, beta0,beta01)
%  p=2.5; 
%  q=0.3;
%  %a=1*a;
%  	val = 0.5*max(0,4*q*(a-a0).*(1-q*(a-a0)))+1*max(0,4*q*(a-p*a0).*(1-q*(a-p*a0)));
%  end





